AQUA: Network-Accelerated Memory Offloading for LLMs in Scale-Up GPU Domains

Inference on large-language models (LLMs) is constrained by GPU memory capacity. A sudden increase in the number of inference requests to a cloud-hosted LLM can deplete GPU memory, leading to contention between multiple prompts for limited resources. Modern LLM serving engines deal with the challenge of limited GPU memory using admission control, which causes them to be unresponsive during request bursts. We propose that preemptive scheduling of prompts in time slices is essential for ensuring responsive LLM inference, especially under conditions of high load and limited GPU memory. However, preempting prompt inference incurs a high paging overhead, which reduces inference throughput. We present Aqua, a GPU memory management framework that significantly reduces the overhead of paging inference state, achieving both responsive and high-throughput inference even under bursty request patterns. We evaluate Aqua by hosting several state-of-the-art large generative ML models of different modalities on servers with 8 Nvidia H100 80G GPUs. Aqua improves the responsiveness of LLM inference by 20X compared to the state-of-the-art and improves LLM inference throughput over a single long prompt by 4X.

==> plots/A100/arxiv/plot.py <==
import re
import matplotlib.pyplot as plt

# 70B
file_names = ['test_cfs2.log', 'test2.log', 'test.log']
labels = ['vLLM + CFS', 'vLLM', 'Aqua']

# 8B
file_names = ['yi_normal.log', 'yi_cfs.log', 'yi_aqua.log']
labels = ['vLLM', 'vLLM + CFS', 'Aqua']

file_names = ['h100_nocfs.log', 'h100_cfs.log', 'h100_aqua.log']
labels = ['vLLM', 'vLLM + CFS', 'Aqua']

# file_names = ['2rps.log', '2p5rps.log', '3rps.log', '3rps_2k.log']
# labels = ['2 RPS', '2.5 RPS', '3 RPS', '3 RPS, 2K chunks']

file_names = ['arxiv_nocfs.log', 'arxiv_cfs.log', 'arxiv_aqua.log']
labels = ['vLLM', 'vLLM + CFS', 'Aqua']

# file_names = ['h100_4GPUs/70B_512chunk/2rps.log', 'h100_4GPUs/70B_512chunk/3rps.log', 'h100_4GPUs/70B_512chunk/5rps.log']
# labels = ['2 RPS', '3 RPS', '5 RPS', '10 RPS']

# file_names = ['evaluation/prefill_baseline.log', 'evaluation/prefill_aqua.log']
# labels = ['vLLM', 'Aqua']
# colors = ['crimson', '#0096c7', 'teal']

colors = ['crimson', 'orange', '#0096c7', 'teal']

# Initialize lists to store TTFT, TPOT, INPUT, and OUTPUT values for all files
all_ttft_values = []
all_tpot_values = []
all_input_values = []
all_output_values = []
all_rct_values = []

# Iterate over each file in the file_names list
for file_name in file_names:
    # Read the log data from the file
    with open(file_name, 'r') as file:
        lines = [line for line in file]

    # Extract TTFT, TPOT, INPUT, and OUTPUT values from the log data
    ttft_values = []
    tpot_values = []
    input_values = []
    output_values = []
    rct_values = []

    for line in lines:
        line = line.strip()
        parts = line.split()
        if len(parts) > 1 and parts[0] == 'TTFT:':
            ttft_values.append(float(parts[1]))  # Convert to milliseconds
            tpot_values.append(float(parts[3]) * 1000)  # Convert to milliseconds
            input_values.append(int(parts[5]))
            output_values.append(int(parts[7]))
            rct_values.append(float(parts[9]) / 1000)
        else:
            if 'TTFT:' in line:
                print('F: {}'.format(line))

    # Append the extracted values to the lists for all files
    all_ttft_values.append(ttft_values)
    all_tpot_values.append(tpot_values)
    all_input_values.append(input_values)
    all_output_values.append(output_values)
    all_rct_values.append(rct_values)

plt.rcParams['font.size'] = 32
figure_size = (9, 5.5)    
line_width = 5
marker_size = 8
# Plot TTFT values for all files
fig, ax = plt.subplots(figsize=figure_size)
for i, ttft_values in enumerate(all_ttft_values):
    ax.plot(ttft_values, marker='x', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('TTFT (seconds)')
ax.grid(True)
ax.xaxis.set_major_locator(plt.MaxNLocator(5))  # adjust number as needed
fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values
plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('ttft_plot.pdf')

# Plot TPOT values for all files
fig, ax = plt.subplots(figsize=figure_size)
for i, tpot_values in enumerate(all_tpot_values):
    plt.plot(tpot_values, marker='o', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('TPOT (ms)')
ax.grid(True)
ax.xaxis.set_major_locator(plt.MaxNLocator(5))  # adjust number as needed
fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values
plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('tpot_plot.pdf')

plt.figure(figsize=(8,4))
for i, tpot_values in enumerate(all_rct_values):
    plt.plot(tpot_values, marker='o', label=f'{labels[i]}', color=colors[i])
plt.xlabel('prompts')
plt.ylabel('seconds')
plt.grid(True)
# plt.legend()
plt.tight_layout()
plt.savefig('rct_plot.pdf')

# Plot INPUT values for all files
plt.figure(figsize=(8,4))
for i, input_values in enumerate(all_input_values):
    plt.plot(input_values, marker='o', label=f'{labels[i]}')
plt.xlabel('prompts')
plt.ylabel('number of tokens')
plt.grid(True)
plt.legend()
plt.tight_layout()
plt.savefig('input_plot.png')

# Plot OUTPUT values for all files
plt.figure(figsize=(8,4))
for i, output_values in enumerate(all_output_values):
    plt.plot(output_values, marker='o', label=f'{labels[i]}')
plt.xlabel('prompts')
plt.ylabel('number of tokens')
plt.grid(True)
plt.legend()
plt.tight_layout()
plt.savefig('output_plot.png')


==> plots/A100/elasticity/fgen.py <==
import matplotlib.pyplot as plt
import re
import time

# Set font size
plt.rcParams.update({'font.size': 24})

# Extract start times from additional files
start_times = {}
for file_name in ['vllm_client_low_rps.log', 'vllm_client_high_rps.log']:
    with open(file_name, 'r') as f:
        for line in f:
            match = re.search(r'START: (\d+)', line)
            if match:
                start_times[file_name] = float(match.group(1))
                break

# Initialize lists to store time and decoding throughput
times = []
throughputs = []

# Parse log file
with open('flexgen.log', 'r') as f:
    for line in f:
        match = re.search(r'LOG TIME: (\d+)', line)
        if match:
            log_time = int(match.group(1))
            times.append(log_time)
        match = re.search(r'decode throughput: (\d+\.\d+) token/s', line)
        if match:
            throughputs.append(float(match.group(1)))

# Adjust times to start from 0
if times:
    first_time = min(start_times.values())
    times = [t - first_time for t in times]
    start_times = [t - first_time for t in start_times.values()]
    print(start_times)

# Ensure times and throughputs have same length
min_len = min(len(times), len(throughputs))
times = times[:min_len]
throughputs = throughputs[:min_len]
print(times)
print(throughputs)

# Plot decoding throughput vs time
plt.figure(figsize=(6, 4))
plt.plot(times, throughputs, marker='o', lw=5, ms=8, color='#68c4af')
plt.xlim(left=0)
plt.xlabel('Time (s)')
plt.ylabel('tokens/s')
plt.grid(True)
plt.axvline(x=start_times[1], color='#333333', linestyle='--', linewidth=2)
plt.axvline(x=210, color='#333333', linestyle='--', linewidth=2)

# Add text boxes for start times
marker_names = ['2.5rps', '2X RPS\nto\nLlama']
y_min, y_max = plt.ylim()
for idx, start_time in enumerate(start_times):
    if idx > 0:
        plt.text(start_time + 50, y_max - 0.2, marker_names[idx], ha='center', va='top', fontsize=20)

# plt.ylim(y_min, y_max)  # Reset y-limits after adding text
plt.tight_layout()
plt.savefig('opt.pdf')

==> plots/A100/elasticity/memory.py <==
import matplotlib.pyplot as plt
import re
import time
from datetime import datetime

# Initialize lists to store time, GPU block counts, CPU block counts, and allocated block counts
gpu_block_counts = []
allocated_times = []
block_size = 0
model_memory = 0

# Parse log file
with open('vllm_serve.log', 'r') as f:
    for line in f:
        match = re.search(r'(\d{2}-\d{2} \d{2}:\d{2}:\d{2}) gpu_executor.py:\d+] # GPU blocks: (\d+), # CPU blocks: (\d+)', line)
        if match:
            log_time_str = match.group(1)
            # Define the format of the date string
            date_format = "%m-%d %H:%M:%S"

            # Parse the date string into a datetime object
            dt = datetime.strptime(log_time_str, date_format)

            # Convert the datetime object to time since epoch in seconds
            log_time = int(dt.replace(year=datetime.now().year).timestamp())
            print('Log time str: {}, time: {}'.format(log_time_str, log_time))
            gpu_block_count = int(match.group(2))
            cpu_block_count = int(match.group(3))
            allocated_times.append(log_time)
            gpu_block_counts.append(gpu_block_count)
            continue

        match = re.search(r'DELETED EVERYTHING and allocating: (\d+)', line)
        if match:
            allocated_block_count = int(match.group(1))
            gpu_block_counts.append(allocated_block_count)
            continue

        match = re.search(r'Creating new GPU block manager at (\d+)', line)
        if match:
            print(line)
            allocated_log_time = int(match.group(1)) / 1000
            allocated_times.append(allocated_log_time - 1)
            gpu_block_counts.insert(-2, gpu_block_counts[-2])
            print(gpu_block_counts)
            allocated_times.append(allocated_log_time)
            continue

        match = re.search(r'Block size bytes: (\d+), num_gpu_blocks: (\d+)', line)
        if match:
            print(line)
            block_size = int(match.group(1))
            continue
        
        if 'Loading model weights' in line:
            parts = line.strip().split()
            model_memory = float(parts[-2])
            print('Model memory: {}'.format(model_memory))
            

print(allocated_times)
# Calculate start time
start_time = min(allocated_times)

# Adjust times to start from 0
allocated_times = [t - start_time for t in allocated_times]

print(allocated_times)
print(gpu_block_counts)
plt.rcParams.update({'font.size': 24})
# Ensure lists have same length
min_len = min(len(gpu_block_counts), len(allocated_times))
gpu_block_counts = gpu_block_counts[:min_len]
allocated_times = allocated_times[:min_len]

gpu_block_counts = [71 - (g * block_size / (1024 ** 3)) - model_memory for g in gpu_block_counts]

allocated_times.append(330)
gpu_block_counts.append(gpu_block_counts[-1])


# Plot block counts vs time
plt.figure(figsize=(6, 4))
plt.plot(allocated_times, gpu_block_counts, label='GPU Blocks', marker='o', lw=4, ms=6, color='#bf94e4')
plt.ylim(0, 50)
plt.xlabel('Time (s)')
plt.ylabel('Free memory (GB)')
plt.grid(True)
plt.tight_layout()
plt.savefig('memory.pdf')

==> plots/A100/profiler/plot.py <==
import re
import matplotlib.pyplot as plt

file_names = ['2rps.log', '2p5rps.log', '3rps.log']
labels = ['2 RPS', '2.5 RPS', '3 RPS']


colors = [
    "deepskyblue",  # Steel Blue
    "#5F9EA0",  # Cadet Blue
    "#6A5ACD",  # Slate Blue
    "#778899"   # Light Slate Gray
]

# Initialize lists to store TTFT, TPOT, INPUT, and OUTPUT values for all files
all_ttft_values = []
all_tpot_values = []
all_input_values = []
all_output_values = []
all_rct_values = []

# Iterate over each file in the file_names list
for file_name in file_names:
    # Read the log data from the file
    with open(file_name, 'r') as file:
        lines = [line for line in file]

    # Extract TTFT, TPOT, INPUT, and OUTPUT values from the log data
    ttft_values = []
    tpot_values = []
    input_values = []
    output_values = []
    rct_values = []

    for line in lines:
        line = line.strip()
        parts = line.split()
        if len(parts) > 1 and parts[0] == 'TTFT:':
            ttft_values.append(float(parts[1]))  # Convert to milliseconds
            tpot_values.append(float(parts[3]) * 1000)  # Convert to milliseconds
            input_values.append(int(parts[5]))
            output_values.append(int(parts[7]))
            rct_values.append(float(parts[9]) / 1000)
        else:
            if 'TTFT:' in line:
                print('F: {}'.format(line))

    # Append the extracted values to the lists for all files
    all_ttft_values.append(ttft_values)
    all_tpot_values.append(tpot_values)
    all_input_values.append(input_values)
    all_output_values.append(output_values)
    all_rct_values.append(rct_values)

plt.rcParams['font.size'] = 32
figure_size = (9, 5.5)    
line_width = 3
marker_size = 5
# Plot TTFT values for all files
fig, ax = plt.subplots(figsize=figure_size)
for i, ttft_values in enumerate(all_ttft_values):
    ax.plot(ttft_values, marker='x', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('TTFT (seconds)')
ax.grid(True)
ax.xaxis.set_major_locator(plt.MaxNLocator(5))  # adjust number as needed
fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values
plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('ttft_plot.pdf')

# Plot TPOT values for all files
fig, ax = plt.subplots(figsize=figure_size)
for i, tpot_values in enumerate(all_tpot_values):
    plt.plot(tpot_values, marker='x', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('TPOT (ms)')
ax.grid(True)
ax.xaxis.set_major_locator(plt.MaxNLocator(5))  # adjust number as needed
fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values
plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('tpot_plot.pdf')

plt.figure(figsize=(8,4))
for i, tpot_values in enumerate(all_rct_values):
    plt.plot(tpot_values, marker='o', label=f'{labels[i]}', color=colors[i])
plt.xlabel('prompts')
plt.ylabel('seconds')
plt.grid(True)
# plt.legend()
plt.tight_layout()
plt.savefig('rct_plot.pdf')

# Plot INPUT values for all files
plt.figure(figsize=(8,4))
for i, input_values in enumerate(all_input_values):
    plt.plot(input_values, marker='o', label=f'{labels[i]}')
plt.xlabel('prompts')
plt.ylabel('number of tokens')
plt.grid(True)
plt.legend()
plt.tight_layout()
plt.savefig('input_plot.png')

# Plot OUTPUT values for all files
plt.figure(figsize=(8,4))
for i, output_values in enumerate(all_output_values):
    plt.plot(output_values, marker='o', label=f'{labels[i]}')
plt.xlabel('prompts')
plt.ylabel('number of tokens')
plt.grid(True)
plt.legend()
plt.tight_layout()
plt.savefig('output_plot.png')


==> plots/A100/swap_space/cpu_swap.py <==
import re

def max_cpu_cache_usage(log_file_path):
    """
    Parse log file to find maximum CPU cache usage in GB.

    Args:
        log_file_path (str): Path to log file.

    Returns:
        float: Maximum CPU cache usage in GB.
    """
    max_usage = 0
    block_size = None
    cpu_blocks = None

    with open(log_file_path, 'r') as file:
        for line in file:
            # Extract block size
            match = re.search(r'CACHE BLOCK SIZE IN BYTES: (\d+)', line)
            if match:
                block_size = int(match.group(1))

            # Extract number of CPU blocks
            match = re.search(r'# CPU blocks: (\d+)', line)
            if match:
                cpu_blocks = int(match.group(1))

            # Extract CPU cache usage
            match = re.search(r'CPU KV cache usage: (\d+(?:\.\d+)?)%', line)
            if match:
                usage = float(match.group(1))
                if usage > max_usage:
                    max_usage = usage

    if block_size is None or cpu_blocks is None or max_usage == 0:
        raise ValueError("Could not find block size, CPU blocks, or CPU cache usage in log file")

    # Convert usage from percentage to GB
    total_cpu_cache_size = block_size * cpu_blocks
    max_usage_gb = (max_usage / 100) * (total_cpu_cache_size / (1024 ** 3))

    return max_usage_gb

share_gpt_files = ['server_2x.log', 'server_3x.log', 'server_5x.log']
arxiv_files = ['arxiv_server_2x.log', 'arxiv_server_3x.log', 'arxiv_server_5x.log']
x_tick_labels = ['2x', '3x', '5x']

share_gpt_bar_label = 'ShareGPT'
arxiv_bar_label = 'Arxiv'

sharegpt_usage = [max_cpu_cache_usage(file_path) for file_path in share_gpt_files]
arxiv_usage = [max_cpu_cache_usage(file_path) for file_path in arxiv_files]

import matplotlib.pyplot as plt
import numpy as np

x = np.arange(len(x_tick_labels))
width = 0.35

fig, ax = plt.subplots(figsize=(5, 3))  # Set figure size
rects1 = ax.bar(x - width/2, sharegpt_usage, width, label=share_gpt_bar_label, hatch='/', edgecolor='white')
rects2 = ax.bar(x + width/2, arxiv_usage, width, label=arxiv_bar_label, hatch='\\', edgecolor='white')

ax.set_ylabel('Max swap\nUsage (GB)', fontsize=18)  # Set y-axis label font size
ax.set_xticks(x)
ax.set_xlabel('Request rate', fontsize=18)
ax.set_xticklabels(x_tick_labels, fontsize=18)  # Set x-axis tick label font size
ax.tick_params(axis='y', labelsize=18)  # Set y-axis tick label font size
ax.legend(fontsize=18)  # Set legend font size

fig.tight_layout()
plt.savefig('cpu_swap.pdf')

==> plots/bait/plot.py <==
import matplotlib.pyplot as plt

# Data for the plot
labels = ['A100', 'H100', 'PCIe 4', 'PCIe 5']
bandwidth = [300, 450, 32, 64]  # Bandwidth values in GB/s

# Set font sizes using rcParams
plt.rcParams.update({'font.size': 14})  # Reduce label font size by 5 pt
pastel_blues = ['#AEC6CF', '#B2DFEE', '#ADD8E6', '#B0E0E6']

# Create the bar plot with specified figure size
plt.figure(figsize=(3, 3))
bars = plt.bar(labels, bandwidth, color=pastel_blues, width=0.45)  # Use pastel colors and make bars thinner
plt.xticks(rotation=34)
# Set labels
plt.ylabel('Bandwidth (GB/s)')
# plt.grid(axis='y')
plt.tight_layout()
# Display the plot
plt.savefig('link_tpt.pdf')


==> plots/crop.py <==
import os
import subprocess

def crop_pdfs(directory):
    for root, dirs, files in os.walk(directory):
        for file in files:
            if file.endswith(".pdf"):
                pdf_file = os.path.join(root, file)
                print(f"Cropping {pdf_file}...")
                subprocess.run(["pdfcrop", pdf_file, pdf_file])

if __name__ == "__main__":
    directory = "./"  # current directory, change to desired directory
    crop_pdfs(directory)

==> plots/h100_intro_data/plotting/cfs.py <==
import re
import matplotlib.pyplot as plt

# 8B
file_names = ['h100_nocfs.log', 'h100_cfs.log', 'h100_aqua.log']
labels = ['vLLM', 'vLLM + CFS', 'Aqua']
aqua_color = '#0096c7'
colors = ['crimson', 'orange', aqua_color]

# Initialize lists to store TTFT, TPOT, INPUT, and OUTPUT values for all files
all_ttft_values = []
all_tpot_values = []
all_input_values = []
all_output_values = []
all_rct_values = []

# Iterate over each file in the file_names list
for file_name in file_names:
    # Read the log data from the file
    with open(file_name, 'r') as file:
        log_data = file.read()

    # Extract TTFT, TPOT, INPUT, and OUTPUT values from the log data
    ttft_values = []
    tpot_values = []
    input_values = []
    output_values = []
    rct_values = []

    for line in log_data.strip().split('\n'):
        match = re.search(r'TTFT:\s([\d\.]+)\sTPOT:\s([\d\.]+)\sINPUT:\s(\d+)\sOUTPUT:\s(\d+)\sLATENCY:\s([\d\.]+)', line)
        if match:
            ttft_values.append(float(match.group(1))) # Convert to milliseconds
            tpot_values.append(float(match.group(2)) * 1000) # Convert to milliseconds
            input_values.append(int(match.group(3)))
            output_values.append(int(match.group(4)))
            rct_values.append(float(match.group(5)) / 1000)

    # Append the extracted values to the lists for all files
    all_ttft_values.append(ttft_values)
    all_tpot_values.append(tpot_values)
    all_input_values.append(input_values)
    all_output_values.append(output_values)
    all_rct_values.append(rct_values)

plt.rcParams['font.size'] = 32
figure_size = (9, 5.5)    
line_width = 5
marker_size = 8
# Plot TTFT values for all files
fig, ax = plt.subplots(figsize=figure_size)
for i, ttft_values in enumerate(all_ttft_values):
    ax.plot(ttft_values, marker='x', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('TTFT (seconds)')
ax.grid(True)
ax.xaxis.set_major_locator(plt.MaxNLocator(5))  # adjust number as needed
fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values
plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('cfs_ttft_plot.pdf')

# Plot TPOT values for all files
fig, ax = plt.subplots(figsize=figure_size)
for i, tpot_values in enumerate(all_tpot_values):
    plt.plot(tpot_values, marker='o', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('TPOT (ms)')
ax.grid(True)
ax.xaxis.set_major_locator(plt.MaxNLocator(5))  # adjust number as needed
fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values
plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('cfs_tpot_plot.pdf')

fig, ax = plt.subplots(figsize=figure_size)
for i, rct_values in enumerate(all_rct_values):
    ax.plot(rct_values, marker='o', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('RCT (seconds)')
ax.grid(True)

fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values

y_val_1 = 60
y_val_2 = 110
y_val_3 = 210
ax.xaxis.set_major_locator(plt.MaxNLocator(5))
# Add text boxes
# ax.text(7, y_val_1, 'WSS=8', ha='center', va='center', bbox=dict(facecolor='none', edgecolor='none'))
# ax.text(7, y_val_2, 'WSS=13', ha='center', va='center', bbox=dict(facecolor='none', edgecolor='none'))
# ax.text(7, y_val_3, 'WSS=19', ha='center', va='center', bbox=dict(facecolor='none', edgecolor='none'))

# import matplotlib.patches as patches
# # Add horizontal arrows
# ax.add_patch(patches.FancyArrowPatch((19, y_val_1), (22, y_val_1), mutation_scale=10, color='black', linewidth=0.1))
# ax.add_patch(patches.FancyArrowPatch((19, y_val_2), (22, y_val_2), mutation_scale=10, color='black', linewidth=0.1))
# ax.add_patch(patches.FancyArrowPatch((19, y_val_3), (22, y_val_3), mutation_scale=10, color='black', linewidth=0.1))

plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('cfs_rct_plot.pdf')

==> plots/h100_intro_data/plotting/memory.py <==
import re
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# Define a function to extract the maximum GPU cache utilization, model weights size, and number of blocks from a log file
def extract_info(log_file):
    with open(log_file, 'r') as f:
        lines = f.readlines()
    block_size = -1
    model_weights_size = None
    gpu_blocks = None
    max_gpu_utilization = 0

    for line in lines:
        if 'CACHE BLOCK SIZE IN BYTES: ' in line:
            parts = line.strip().split(':')
            block_size = int(parts[1].strip())
        # Extract model weights size
        match = re.search(r'Loading model weights took (\d+\.\d+) GB', line)
        if match:
            model_weights_size = float(match.group(1))

        # Extract number of GPU blocks
        match = re.search(r'# GPU blocks: (\d+),', line)
        if match:
            gpu_blocks = int(match.group(1))

        # Extract maximum GPU cache utilization
        match = re.search(r'GPU KV cache usage: (\d+\.\d+)%', line)
        if match:
            gpu_utilization = float(match.group(1))
            max_gpu_utilization = max(max_gpu_utilization, gpu_utilization)

    if model_weights_size is None or gpu_blocks is None:
        raise ValueError("Could not extract model weights size or number of GPU blocks")

    # Convert maximum GPU cache utilization from percentage to GB
    total_gpu_memory = gpu_blocks * block_size / (1024 ** 3)  # GB
    max_gpu_utilization_gb = (max_gpu_utilization / 100) * total_gpu_memory

    return model_weights_size, max_gpu_utilization_gb, gpu_blocks

# Define the log files to process
log_files = ['server_3rps_8B.log', 'server_5rps_8B.log', 'server_7rps_8B.log']
labels = ['3 RPS', '5 RPS', '7 RPS']
# Extract information from each log file
model_weights_sizes = []
max_gpu_utilizations = []
gpu_blocks_list = []

for log_file in log_files:
    model_weights_size, max_gpu_utilization, gpu_blocks = extract_info(log_file)
    model_weights_sizes.append(model_weights_size)
    max_gpu_utilizations.append(max_gpu_utilization)
    gpu_blocks_list.append(gpu_blocks)
print('Model weights: {}'.format(model_weights_sizes))
print('Max gpu util: {}'.format(max_gpu_utilizations))
# Create the bar plot
x = range(len(log_files))
y = [70 - max_gpu_utilization - model_weights_size - 10 for max_gpu_utilization, model_weights_size in zip(max_gpu_utilizations, model_weights_sizes)]

plt.rcParams['figure.figsize'] = (5, 3)
plt.rcParams['font.size'] = 20
plt.rcParams['font.family'] = 'sans-serif'
plt.bar(x, y, color='#3498db', width=0.4, hatch='//', edgecolor='white')
plt.xticks(x, labels)
plt.gca().yaxis.set_major_locator(ticker.MultipleLocator(15)) 
plt.xlabel('Traffic')
plt.ylabel('Free\nMemory (GB)')

plt.grid(axis='y', linestyle='--', alpha=0.8, color='#95a5a6')

plt.tight_layout(rect=[0, 0, 1, 1])
plt.savefig('8B_memory.pdf')

==> plots/h100_intro_data/plotting/multi_opt.py <==
import re
import matplotlib.pyplot as plt
import os

# Regular expression pattern to match the lines of interest
pattern = r'decode latency: \d+\.\d+ s\tdecode throughput: (\d+\.\d+) token/s'

def get_throughputs(file_name):
    throughput = []
    with open(file_name, 'r') as f_a:
        for line in f_a:
            match = re.search(pattern, line)
            if match:
                throughput.append(float(match.group(1)))
    return throughput

# Initialize lists to store the throughput values for each log file
throughput_lists = []
file_names = ['opt_1_server.log', 'opt_2_server.log', 'opt_3_server.log', 'opt_4_server.log']

plt.figure(figsize=(6.5, 3.5))
plt.rcParams['font.size'] = 24
# Open and read the log files


# Create a bar graph using matplotlib
label_list = []
folder_path = '../end-to-end/interference'
colors = []

for file_name in file_names:
    file_path = os.path.join(folder_path, file_name)
    throughput_lists.append(get_throughputs(file_path))
    label_list.append('A{}'.format(len(throughput_lists)))
    colors.append('#0096c7')


baseline_path = '../end-to-end/baselines'
file_path = os.path.join(baseline_path, 'flexgen.log')
throughput_lists.append(get_throughputs(file_path))
label_list.append('Flexgen')
colors.append('crimson')

plt.bar(label_list, [sum(throughputs) / len(throughputs) for throughputs in throughput_lists], color=colors, width=0.5)

plt.ylabel('Throughput\n(token/s)')
plt.tight_layout()
plt.savefig('dist_opt.pdf')

==> plots/h100_intro_data/plotting/opt.py <==
import re
import matplotlib.pyplot as plt

# Regular expression pattern to match the lines of interest
pattern = r'decode latency: \d+\.\d+ s\tdecode throughput: (\d+\.\d+) token/s'

# Initialize lists to store the throughput values for each log file
throughput_a = []
throughput_b = []
plt.figure(figsize=(3, 3))
plt.rcParams['font.size'] = 18
# Open and read the log files
with open('flexgen_aqua.log', 'r') as f_a, open('flexgen_baseline.log', 'r') as f_b:
    for line in f_a:
        match = re.search(pattern, line)
        if match:
            throughput_a.append(float(match.group(1)))
    
    for line in f_b:
        match = re.search(pattern, line)
        if match:
            throughput_b.append(float(match.group(1)))

# Create a bar graph using matplotlib
plt.bar(['Aqua', 'Flexgen'], [sum(throughput_a) / len(throughput_a), sum(throughput_b) / len(throughput_b)], color=['#0096c7', 'crimson'], width=0.5)

plt.ylabel('Average Throughput \n(tokens/s)')
plt.tight_layout()
plt.savefig('opt.pdf')

==> plots/h100_intro_data/plotting/prefill.py <==
import re
import matplotlib.pyplot as plt


file_names = ['prefill_baseline.log', 'prefill_aqua.log']
labels = ['vLLM', 'Aqua']
colors = ['crimson', '#0096c7', 'teal']

# colors = ['crimson', 'orange', '#0096c7', 'teal']

# Initialize lists to store TTFT, TPOT, INPUT, and OUTPUT values for all files
all_ttft_values = []
all_tpot_values = []
all_input_values = []
all_output_values = []
all_rct_values = []

# Iterate over each file in the file_names list
for file_name in file_names:
    # Read the log data from the file
    with open(file_name, 'r') as file:
        lines = [line for line in file]

    # Extract TTFT, TPOT, INPUT, and OUTPUT values from the log data
    ttft_values = []
    tpot_values = []
    input_values = []
    output_values = []
    rct_values = []

    for line in lines:
        line = line.strip()
        parts = line.split()
        if len(parts) > 1 and parts[0] == 'TTFT:':
            ttft_values.append(float(parts[1]))  # Convert to milliseconds
            tpot_values.append(float(parts[3]) * 1000)  # Convert to milliseconds
            input_values.append(int(parts[5]))
            output_values.append(int(parts[7]))
            rct_values.append(float(parts[9]) / 1000)
        else:
            if 'TTFT:' in line:
                print('F: {}'.format(line))

    # Append the extracted values to the lists for all files
    all_ttft_values.append(ttft_values)
    all_tpot_values.append(tpot_values)
    all_input_values.append(input_values)
    all_output_values.append(output_values)
    all_rct_values.append(rct_values)

plt.rcParams['font.size'] = 32
figure_size = (9, 5.5)    
line_width = 5
marker_size = 10
fig, ax = plt.subplots(figsize=figure_size)
for i, ttft_values in enumerate(all_ttft_values):
    ttft_values = ttft_values[18: ]
    ax.plot(ttft_values, marker='o', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('TTFT (seconds)')
ax.grid(True)
ax.xaxis.set_major_locator(plt.MaxNLocator(10))
ax.yaxis.set_major_locator(plt.MaxNLocator(4))  # adjust number as needed
fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values
plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('prefill_ttft_plot.pdf')



==> plots/h100_intro_data/plotting/profile.py <==
import re
import matplotlib.pyplot as plt

file_names = ['evaluation/prefill_baseline.log', 'evaluation/prefill_aqua.log']
labels = ['vLLM', 'Aqua']
colors = ['crimson', '#0096c7', 'teal']

# colors = ['crimson', 'orange', '#0096c7', 'teal']

# Initialize lists to store TTFT, TPOT, INPUT, and OUTPUT values for all files
all_ttft_values = []
all_tpot_values = []
all_input_values = []
all_output_values = []
all_rct_values = []

# Iterate over each file in the file_names list
for file_name in file_names:
    # Read the log data from the file
    with open(file_name, 'r') as file:
        lines = [line for line in file]

    # Extract TTFT, TPOT, INPUT, and OUTPUT values from the log data
    ttft_values = []
    tpot_values = []
    input_values = []
    output_values = []
    rct_values = []

    for line in lines:
        line = line.strip()
        parts = line.split()
        if len(parts) > 1 and parts[0] == 'TTFT:':
            ttft_values.append(float(parts[1]) * 1000)  # Convert to milliseconds
            tpot_values.append(float(parts[3]) * 1000)  # Convert to milliseconds
            input_values.append(int(parts[5]))
            output_values.append(int(parts[7]))
            rct_values.append(float(parts[9]) / 1000)
        else:
            if 'TTFT:' in line:
                print('F: {}'.format(line))

    # Append the extracted values to the lists for all files
    all_ttft_values.append(ttft_values)
    all_tpot_values.append(tpot_values)
    all_input_values.append(input_values)
    all_output_values.append(output_values)
    all_rct_values.append(rct_values)

plt.rcParams['font.size'] = 20

# Plot TTFT values for all files
plt.figure(figsize=(8, 4))
for i, ttft_values in enumerate(all_ttft_values):
    print('TTFT vals: {}, {}'.format(len(ttft_values), labels[i]))
    plt.plot(ttft_values, marker='o', label=f'{labels[i]}', color=colors[i])
plt.xlabel('prompts')
plt.ylabel('milliseconds')
plt.grid(True)
plt.legend()
plt.tight_layout()
plt.savefig('ttft_plot.pdf')

# Plot TPOT values for all files
plt.figure(figsize=(8,4))
for i, tpot_values in enumerate(all_tpot_values):
    plt.plot(tpot_values, marker='o', label=f'{labels[i]}', color=colors[i])
plt.xlabel('prompts')
plt.ylabel('milliseconds')
plt.grid(True)
# plt.legend()
plt.tight_layout()
plt.savefig('tpot_plot.pdf')

plt.figure(figsize=(8,4))
for i, tpot_values in enumerate(all_rct_values):
    plt.plot(tpot_values, marker='o', label=f'{labels[i]}', color=colors[i])
plt.xlabel('prompts')
plt.ylabel('seconds')
plt.grid(True)
# plt.legend()
plt.tight_layout()
plt.savefig('rct_plot.pdf')

# Plot INPUT values for all files
plt.figure(figsize=(8,4))
for i, input_values in enumerate(all_input_values):
    plt.plot(input_values, marker='o', label=f'{labels[i]}')
plt.xlabel('prompts')
plt.ylabel('number of tokens')
plt.grid(True)
plt.legend()
plt.tight_layout()
plt.savefig('input_plot.png')

# Plot OUTPUT values for all files
plt.figure(figsize=(8,4))
for i, output_values in enumerate(all_output_values):
    plt.plot(output_values, marker='o', label=f'{labels[i]}')
plt.xlabel('prompts')
plt.ylabel('number of tokens')
plt.grid(True)
plt.legend()
plt.tight_layout()
plt.savefig('output_plot.png')


==> plots/h100_intro_data/plotting/profile_sd3.py <==
import re
import matplotlib.pyplot as plt
from collections import defaultdict

batch_sizes = []
throughputs_dict = defaultdict(list)
free_memories_dict = defaultdict(list)

# Read the log file
with open('sd3.log', 'r') as file:
    lines = file.readlines()

# Parse the log file
current_batch_size = None
for line in lines:
    # Extract batch size
    if line.startswith("Batch size:"):
        parts = line.strip().split(":")
        current_batch_size = int(parts[1])
        batch_sizes.append(current_batch_size)
    
    # Extract throughput
    if line.startswith("Throughput:") and current_batch_size is not None:
        parts = line.strip().split()
        throughput = float(parts[1])
        throughputs_dict[current_batch_size].append(throughput)
    
    # Extract free memory
    if "free=" in line and current_batch_size is not None:
        free_memory = int(re.search(r'free=(\d+) MiB', line).group(1))
        free_memories_dict[current_batch_size].append(free_memory / 1024)

# Calculate average throughput and free memory for each batch size
average_throughputs = [sum(throughputs_dict[bs]) / len(throughputs_dict[bs]) for bs in batch_sizes]
average_free_memories = [sum(free_memories_dict[bs]) / len(free_memories_dict[bs]) for bs in batch_sizes]

# Set plot size and font size
plt.rcParams['figure.figsize'] = (5, 3)
plt.rcParams['font.size'] = 20

# Plot the data
fig, ax1 = plt.subplots()

# Plot average throughput on the left y-axis
ax1.set_xlabel('Batch Size')
ax1.set_ylabel('Images/min')
throughput_line,  = ax1.plot(batch_sizes, average_throughputs, lw=4, label='Throughput', color='orange')

# Create a second y-axis to plot average free memory
ax2 = ax1.twinx()
ax2.set_ylabel('Memory (GB)')
memory_line,  = ax2.plot(batch_sizes, average_free_memories, lw=4, label='Free memory', color='skyblue')

fig.legend(handles=[throughput_line, memory_line], loc='upper center', ncol=2, bbox_to_anchor=(0.5, 1.03), frameon=False, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.grid(axis='y', linestyle='--', alpha=0.8, color='#95a5a6')
# Show the plot
plt.tight_layout(rect=[0, 0, 1, 0.95])
plt.savefig('p_sd3.pdf')


==> plots/h100_intro_data/plotting/sharing_overheads.py <==
import os
import matplotlib.pyplot as plt
import numpy as np

def get_throughputs(producer_files, folder):
    return_values = []
    for producer_file in producer_files:
        file_path = os.path.join(folder, producer_file)
        with open(file_path, 'r') as file_handle:
            throughput_values = []
            
            for line in file_handle:
                line = line.strip()
                if 'audio' in producer_file and 'throughput' in line:
                    parts = line.split()
                    throughput = float(parts[4])
                    throughput_values.append(throughput)
                if line.startswith('Throughput:'):
                    parts = line.split()
                    throughput = float(parts[1])
                    throughput_values.append(throughput)

            mean_throughput = sum(throughput_values) / len(throughput_values)
            min_throughput = min(throughput_values)
            max_throughput = max(throughput_values)
            print('File: {}, average throughput: {}, min: {}, max: {}'.format(producer_file, mean_throughput, min_throughput, max_throughput))

            return_values.append((mean_throughput, min_throughput, max_throughput))
    return return_values



def get_lists(folder_name_vision, folder_name_audio):
    producer_files = ['sd3_0_server.log', 'kand_1_server.log']
    folder = '../end-to-end/{}'.format(folder_name_vision)
    throughput_list = get_throughputs(producer_files, folder)

    folder = '../end-to-end/{}'.format(folder_name_audio)
    producer_files = ['audio_2_server.log']
    throughput_list.extend(get_throughputs(producer_files, folder))

    return throughput_list


def get_tpots(folder, file_name):
    file_path = os.path.join(folder, file_name)
    with open(file_path, 'r') as file_handle:
        tpots = []
        for line in file_handle:
            if line.startswith('Mean TPOT'):
                line = line.strip()
                parts = line.split()
                tpots.append(float(parts[-1]))
        mean_tpot = sum(tpots) / len(tpots)
        min_tpot = min(tpots)
        max_tpot = max(tpots)
        return (min_tpot, mean_tpot, max_tpot)

def get_tpot_lists(folder_1, folder_2, file_1, file_2):
    folder = '../end-to-end/{}'.format(folder_1)
    throughput_list = [get_tpots(folder, file_1)]

    folder = '../end-to-end/{}'.format(folder_2)
    throughput_list.append(get_tpots(folder, file_2))

    return throughput_list

def plot_bars(means1, means2, errors1, errors2, labels, title, ylabel, filename, bar_width=0.25):
    plt.rcParams['font.size'] = 24

    x = np.arange(len(labels))
    width = bar_width

    # if len(means1) < 3:
    #     fig, ax = plt.subplots(figsize=(5, 3))
    # else:
    fig, ax = plt.subplots(figsize=(6, 3))
    
    rects1 = ax.bar(x - width/2, means1, bar_width, label='Isolated', color='orange', hatch='/', edgecolor='white')
    rects2 = ax.bar(x + width/2, means2, bar_width, label='Shared', color='#0096c7', hatch='-', edgecolor='white')

    ax.errorbar(x - width/2, means1, yerr=errors1, fmt='none', ecolor='black')
    ax.errorbar(x + width/2, means2, yerr=errors2, fmt='none', ecolor='black')

    ax.set_ylabel(ylabel)
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    # if len(means1) < 3:
    #     ax.legend(ncol=2, loc='upper center', bbox_to_anchor=(0.5, 1.3), frameon=False, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
    #     plt.tight_layout(rect=[0, 0, 1, 1.2])
    # else:
    ax.legend(ncol=2, loc='upper center', bbox_to_anchor=(0.5, 1.3), frameon=False, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
    ax.yaxis.set_major_locator(plt.MaxNLocator(5))
    plt.tight_layout(rect=[0, 0, 1, 1.2])
    plt.savefig(filename)

def plot_bars_single(means1, means2, errors1, errors2, labels, title, ylabel, filename, bar_width=0.25):
    plt.rcParams['font.size'] = 24

    x = np.arange(len(labels))
    width = bar_width
    
    if len(means1) < 3:
        fig, ax = plt.subplots(figsize=(4.5, 3))
    else:
        fig, ax = plt.subplots(figsize=(6, 3))
    
    rects1 = ax.bar(x - width/2, means1, bar_width, label='Isolated', color='orange', hatch='/', edgecolor='white')
    rects2 = ax.bar(x + width, means2, bar_width, label='Shared', color='#0096c7', hatch='-', edgecolor='white')

    ax.errorbar(x - width/2, means1, yerr=errors1, fmt='none', ecolor='black')
    ax.errorbar(x + width, means2, yerr=errors2, fmt='none', ecolor='black')

    ax.set_ylabel(ylabel)
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.legend(ncol=2, loc='upper center', bbox_to_anchor=(0.5, 1.3), frameon=False, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
    plt.tight_layout(rect=[0, 0, 1, 1.2])
    plt.savefig(filename)

isolated_throughputs = get_lists('server0_baseline', 'server1_baseline')
shared_throughputs = get_lists('server0', 'server1')

labels = ['SD-3', 'Kand', 'Audiogen']

# Extract mean, min, and max throughputs
isolated_means = [t[0] for t in isolated_throughputs]
isolated_mins = [t[1] for t in isolated_throughputs]
isolated_maxs = [t[2] for t in isolated_throughputs]

shared_means = [t[0] for t in shared_throughputs]
shared_mins = [t[1] for t in shared_throughputs]
shared_maxs = [t[2] for t in shared_throughputs]

# Calculate errors
isolated_errors = np.array([np.array(isolated_means) - np.array(isolated_mins), np.array(isolated_maxs) - np.array(isolated_means)])
shared_errors = np.array([np.array(shared_means) - np.array(shared_mins), np.array(shared_maxs) - np.array(shared_means)])

plot_bars(isolated_means, shared_means, isolated_errors, shared_errors, labels, 'Throughput Comparison', 'Throughput\n(items/minute)', 'throughput_overheads.pdf')

shared_tpot = get_tpot_lists('server1', 'server1', 'llama8B_3_client.log', 'llama8B_8_client.log')
isolated_tpot = get_tpot_lists('server1_baseline', 'server1_baseline', 'llama8B_3_client.log', 'llama8B_8_client.log')

print('--------')
print(isolated_tpot)
print(shared_tpot)

tpot_labels = ['Llama-8B:CFS', 'Llama-8B:OPT']

# Extract mean, min, and max tpots
isolated_tpot_means = [t[1] for t in isolated_tpot]
isolated_tpot_mins = [t[0] for t in isolated_tpot]
isolated_tpot_maxs = [t[2] for t in isolated_tpot]

shared_tpot_means = [t[1] for t in shared_tpot]
shared_tpot_mins = [t[0] for t in shared_tpot]
shared_tpot_maxs = [t[2] for t in shared_tpot]

# Calculate errors
isolated_tpot_errors = np.array([np.array(isolated_tpot_means) - np.array(isolated_tpot_mins), np.array(isolated_tpot_maxs) - np.array(isolated_tpot_means)])
shared_tpot_errors = np.array([np.array(shared_tpot_means) - np.array(shared_tpot_mins), np.array(shared_tpot_maxs) - np.array(shared_tpot_means)])

plot_bars(isolated_tpot_means, shared_tpot_means, isolated_tpot_errors, shared_tpot_errors, tpot_labels, 'TPOT Comparison', 'TPOT (ms)', 'tpot_overheads.pdf')


print('----------70B-------')

shared_tpot = [get_tpots('../end-to-end/{}'.format('interference'), 'llama70B_4_client.log')]
isolated_tpot = [get_tpots('../end-to-end/{}'.format('interference_baseline'), 'llama70B_4_client.log')]

tpot_labels = ['Llama 70B']
print(shared_tpot)
print(isolated_tpot)

# Extract mean, min, and max tpots
isolated_tpot_means = [t[1] for t in isolated_tpot]
isolated_tpot_mins = [t[0] for t in isolated_tpot]
isolated_tpot_maxs = [t[2] for t in isolated_tpot]

shared_tpot_means = [t[1] for t in shared_tpot]
shared_tpot_mins = [t[0] for t in shared_tpot]
shared_tpot_maxs = [t[2] for t in shared_tpot]

# Calculate errors
isolated_tpot_errors = np.array([np.array(isolated_tpot_means) - np.array(isolated_tpot_mins), np.array(isolated_tpot_maxs) - np.array(isolated_tpot_means)])
shared_tpot_errors = np.array([np.array(shared_tpot_means) - np.array(shared_tpot_mins), np.array(shared_tpot_maxs) - np.array(shared_tpot_means)])

plot_bars_single(isolated_tpot_means, shared_tpot_means, isolated_tpot_errors, shared_tpot_errors, tpot_labels, 'TPOT Comparison', 'TPOT (ms)', 'interference_overheads.pdf', bar_width=0.1)

==> plots/intro/fig1.py <==
import re
import matplotlib.pyplot as plt

# 8B
file_names = ['p25_yi.log', 'p25_cfs.log', 'p25_aqua.log']
labels = ['vLLM', 'vLLM + CFS', 'Aqua']
aqua_color = '#0096c7'
colors = ['crimson', 'orange', aqua_color]

# Initialize lists to store TTFT, TPOT, INPUT, and OUTPUT values for all files
all_ttft_values = []
all_tpot_values = []
all_input_values = []
all_output_values = []
all_rct_values = []

# Iterate over each file in the file_names list
for file_name in file_names:
    # Read the log data from the file
    with open(file_name, 'r') as file:
        log_data = file.read()

    # Extract TTFT, TPOT, INPUT, and OUTPUT values from the log data
    ttft_values = []
    tpot_values = []
    input_values = []
    output_values = []
    rct_values = []

    for line in log_data.strip().split('\n'):
        match = re.search(r'TTFT:\s([\d\.]+)\sTPOT:\s([\d\.]+)\sINPUT:\s(\d+)\sOUTPUT:\s(\d+)\sLATENCY:\s([\d\.]+)', line)
        if match:
            ttft_values.append(float(match.group(1))) # Convert to milliseconds
            tpot_values.append(float(match.group(2)) * 1000) # Convert to milliseconds
            input_values.append(int(match.group(3)))
            output_values.append(int(match.group(4)))
            rct_values.append(float(match.group(5)) / 1000)

    # Append the extracted values to the lists for all files
    all_ttft_values.append(ttft_values)
    all_tpot_values.append(tpot_values)
    all_input_values.append(input_values)
    all_output_values.append(output_values)
    all_rct_values.append(rct_values)

plt.rcParams['font.size'] = 32
figure_size = (9, 5.5)    
line_width = 4
marker_size = 8
# Plot TTFT values for all files
fig, ax = plt.subplots(figsize=figure_size)
for i, ttft_values in enumerate(all_ttft_values):
    ax.plot(ttft_values, marker='x', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('TTFT (seconds)')
ax.grid(True)
ax.xaxis.set_major_locator(plt.MaxNLocator(5))  # adjust number as needed
fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values
plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('intro_ttft_plot.pdf')

# Plot TPOT values for all files
plt.figure(figsize=figure_size)
for i, tpot_values in enumerate(all_tpot_values):
    plt.plot(tpot_values, marker='o', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
plt.xlabel('prompts')
plt.ylabel('milliseconds')
plt.grid(True)
# plt.legend()
plt.tight_layout()
plt.savefig('intro_tpot_plot.pdf')

fig, ax = plt.subplots(figsize=figure_size)
for i, rct_values in enumerate(all_rct_values):
    ax.plot(rct_values, marker='o', label=f'{labels[i]}', color=colors[i], lw=line_width, ms=marker_size)
ax.set_xlabel('prompts')
ax.set_ylabel('RCT (seconds)')
ax.grid(True)

fig.tight_layout(rect=(0.01, 0.01, 0.99, 0.98))  # adjusted rect values

y_val_1 = 60
y_val_2 = 110
y_val_3 = 210
ax.xaxis.set_major_locator(plt.MaxNLocator(5))
# Add text boxes
# ax.text(7, y_val_1, 'WSS=8', ha='center', va='center', bbox=dict(facecolor='none', edgecolor='none'))
# ax.text(7, y_val_2, 'WSS=13', ha='center', va='center', bbox=dict(facecolor='none', edgecolor='none'))
# ax.text(7, y_val_3, 'WSS=19', ha='center', va='center', bbox=dict(facecolor='none', edgecolor='none'))

# import matplotlib.patches as patches
# # Add horizontal arrows
# ax.add_patch(patches.FancyArrowPatch((19, y_val_1), (22, y_val_1), mutation_scale=10, color='black', linewidth=0.1))
# ax.add_patch(patches.FancyArrowPatch((19, y_val_2), (22, y_val_2), mutation_scale=10, color='black', linewidth=0.1))
# ax.add_patch(patches.FancyArrowPatch((19, y_val_3), (22, y_val_3), mutation_scale=10, color='black', linewidth=0.1))

plt.legend(loc='center', bbox_to_anchor=(0.4, 1.1), frameon=False, ncol=3, handletextpad=0.2, columnspacing=0.5, borderaxespad=0.)
plt.savefig('intro_rct_plot.pdf')
